Unified Shape and SVBRDF Recovery using Differentiable Monte Carlo Rendering

Reconstructing the shape and appearance of real-world objects using measured 2D images has been a long-standing problem in computer vision. In this paper, we introduce a new analysis-by-synthesis technique capable of producing high-quality reconstructions through robust coarse-to-fine optimization and physics-based differentiable rendering. Unlike most previous methods that handle geometry and reflectance largely separately, our method unifies the optimization of both by leveraging image gradients with respect to both object reflectance and geometry. To obtain physically accurate gradient estimates, we develop a new GPU-based Monte Carlo differentiable renderer leveraging recent advances in differentiable rendering theory to offer unbiased gradients while enjoying better performance than existing tools like PyTorch3D and redner. To further improve robustness, we utilize several shape and material priors as well as a coarse-to-fine optimization strategy to reconstruct geometry. We demonstrate that our technique can produce reconstructions with higher quality than previous methods such as COLMAP and Kinect Fusion.

==> results/ablation1/cvt_supp.sh <==
for image in *2.png; do
    convert "$image" -background white -flatten -quality 95 "supp_${image%.*}.jpg"
done
for image in *_err.png; do
    convert "$image" -background white -flatten -quality 95 "supp_${image%.*}.jpg"
done


==> results/ablation1/head/cvt.sh <==
crop=254x362+134+76
for image in *.png; do
    convert "$image" -background white -flatten -crop ${crop} -quality 95 "${image%.*}.jpg"
done


==> results/ablation1/kettle/cvt.sh <==
crop=370x375+75+75
for image in *.png; do
    convert "$image" -background white -flatten -crop ${crop} -quality 95 "${image%.*}.jpg"
done


==> results/ablation1/maneki/cvt.sh <==
crop=255x375+134+78
for image in *.png; do
    convert "$image" -background white -flatten -crop ${crop} -quality 95 "${image%.*}.jpg"
done


==> results/ablation2/bell/cvt.sh <==
crop=350x390+80+80
for image in *3.png; do
    convert "$image" -background white -flatten -crop ${crop} -quality 95 "${image%.*}.jpg"
done
convert "tar2.png" -background white -flatten -crop ${crop} -quality 95 "tar2.jpg"
convert "gt2.png" -background white -flatten -crop ${crop} -quality 95 "gt2.jpg"


==> results/ablation2/bell/remove_bg.py <==
# Requires "requests" to be installed (see python-requests.org)
import requests
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input' , type=str)
parser.add_argument('--output', type=str)
args = parser.parse_args()

response = requests.post(
    'https://api.remove.bg/v1.0/removebg',
    files={'image_file': open(args.input, 'rb')},
    data={'size': 'auto'},
    headers={'X-Api-Key': 'tf6tmMiYDJ5PMtVF4qPJKAEP'},
)
if response.status_code == requests.codes.ok:
    with open(args.output, 'wb') as out:
        out.write(response.content)
else:
    print("Error:", response.status_code, response.text)

==> results/ablation2/cvt_supp.sh <==
for image in *2.png; do
    convert "$image" -background white -flatten -quality 95 "supp_${image%.*}.jpg"
done
for image in *_err.png; do
    convert "$image" -background white -flatten -quality 95 "supp_${image%.*}.jpg"
done


==> results/ablation2/duck/cvt.sh <==
crop=275x275+120+130
for image in *3.png; do
    convert "$image" -background white -flatten -crop ${crop} -quality 95 "${image%.*}.jpg"
done
convert "tar2.png" -background white -flatten -crop ${crop} -quality 95 "tar2.jpg"
convert "gt2.png" -background white -flatten -crop ${crop} -quality 95 "gt2.jpg"


==> results/ablation2/duck/remove_bg.py <==
# Requires "requests" to be installed (see python-requests.org)
import requests
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input' , type=str)
parser.add_argument('--output', type=str)
args = parser.parse_args()

response = requests.post(
    'https://api.remove.bg/v1.0/removebg',
    files={'image_file': open(args.input, 'rb')},
    data={'size': 'auto'},
    headers={'X-Api-Key': 'tf6tmMiYDJ5PMtVF4qPJKAEP'},
)
if response.status_code == requests.codes.ok:
    with open(args.output, 'wb') as out:
        out.write(response.content)
else:
    print("Error:", response.status_code, response.text)

==> results/ablation2/gen.m <==
scene = 'duck' 

[X, map, alpha] = imread([scene '/tar2.png']);
alpha = im2double(alpha);
I = im2double(imread([scene '/colmap2.png']));
E = im2double(imread([scene '/colmap_err.png']));
E = E .* alpha;
[X, map, alpha2] = imread([scene '/colmap2.png']);
alpha2 = double(alpha2) / 255.0;
E(:, end:-1:1, :)=E;
I(:, end:-1:1, :)=I;
alpha(:, end:-1:1) = im2double(alpha);
alpha2(:, end:-1:1) = im2double(alpha2);
max(alpha2(:))
whos alpha2
O = I;
for i = 1 : 3
    O(:,:,i) = tril(E(:,:,i),-1) + triu(I(:,:,i));
end
O(:, end:-1:1, :)=O;
alphaO = min(tril(alpha, -1) + triu(alpha2), 1);
alphaO(:, end:-1:1) = alphaO;
imwrite(O, [scene '/colmap3.png'], 'Alpha', alphaO);






[X, map, alpha] = imread([scene '/tar2.png']);
alpha = im2double(alpha);
I = im2double(imread([scene '/kf2.png']));
E = im2double(imread([scene '/kf_err.png']));
E = E .* alpha;
[X, map, alpha2] = imread([scene '/kf2.png']);
alpha2 = double(alpha2) / 255.0;
E(:, end:-1:1, :)=E;
I(:, end:-1:1, :)=I;
alpha(:, end:-1:1) = im2double(alpha);
alpha2(:, end:-1:1) = im2double(alpha2);
max(alpha2(:))
whos alpha2
O = I;
for i = 1 : 3
    O(:,:,i) = tril(E(:,:,i),-1) + triu(I(:,:,i));
end
O(:, end:-1:1, :)=O;
alphaO = min(tril(alpha, -1) + triu(alpha2), 1);
alphaO(:, end:-1:1) = alphaO;
imwrite(O, [scene '/kf3.png'], 'Alpha', alphaO);




[X, map, alpha] = imread([scene '/tar2.png']);
alpha = im2double(alpha);
I = im2double(imread([scene '/kf_init2.png']));
E = im2double(imread([scene '/kf_init_err.png']));
E = E .* alpha;
[X, map, alpha2] = imread([scene '/kf_init2.png']);
alpha2 = double(alpha2) / 255.0;
E(:, end:-1:1, :)=E;
I(:, end:-1:1, :)=I;
alpha(:, end:-1:1) = im2double(alpha);
alpha2(:, end:-1:1) = im2double(alpha2);
max(alpha2(:))
whos alpha2
O = I;
for i = 1 : 3
    O(:,:,i) = tril(E(:,:,i),-1) + triu(I(:,:,i));
end
O(:, end:-1:1, :)=O;
alphaO = min(tril(alpha, -1) + triu(alpha2), 1);
alphaO(:, end:-1:1) = alphaO;
imwrite(O, [scene '/kf_init3.png'], 'Alpha', alphaO);





[X, map, alpha] = imread([scene '/tar2.png']);
alpha = im2double(alpha);
I = im2double(imread([scene '/ours2.png']));
E = im2double(imread([scene '/ours_err.png']));
E = E .* alpha;
[X, map, alpha2] = imread([scene '/ours2.png']);
alpha2 = double(alpha2) / 255.0;
E(:, end:-1:1, :)=E;
I(:, end:-1:1, :)=I;
alpha(:, end:-1:1) = im2double(alpha);
alpha2(:, end:-1:1) = im2double(alpha2);
max(alpha2(:))
whos alpha2
O = I;
for i = 1 : 3
    O(:,:,i) = tril(E(:,:,i),-1) + triu(I(:,:,i));
end
O(:, end:-1:1, :)=O;
alphaO = min(tril(alpha, -1) + triu(alpha2), 1);
alphaO(:, end:-1:1) = alphaO;
imwrite(O, [scene '/ours3.png'], 'Alpha', alphaO);

 

==> results/ablation2/kitty/cvt.sh <==
crop=330x350+90+85
for image in *3.png; do
    convert "$image" -background white -flatten -crop ${crop} -quality 95 "${image%.*}.jpg"
done
convert "tar2.png" -background white -flatten -crop ${crop} -quality 95 "tar2.jpg"
convert "gt2.png" -background white -flatten -crop ${crop} -quality 95 "gt2.jpg"

==> results/ablation2/kitty/remove_bg.py <==
# Requires "requests" to be installed (see python-requests.org)
import requests
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input' , type=str)
parser.add_argument('--output', type=str)
args = parser.parse_args()

response = requests.post(
    'https://api.remove.bg/v1.0/removebg',
    files={'image_file': open(args.input, 'rb')},
    data={'size': 'auto'},
    headers={'X-Api-Key': 'tf6tmMiYDJ5PMtVF4qPJKAEP'},
)
if response.status_code == requests.codes.ok:
    with open(args.output, 'wb') as out:
        out.write(response.content)
else:
    print("Error:", response.status_code, response.text)

==> results/ablation2/pig/cvt.sh <==
crop=336x348+88+84
for image in *3.png; do
    convert "$image" -background white -flatten -crop ${crop} -quality 95 "${image%.*}.jpg"
done
convert "tar2.png" -background white -flatten -crop ${crop} -quality 95 "tar2.jpg"
convert "gt2.png" -background white -flatten -crop ${crop} -quality 95 "gt2.jpg"

==> results/ablation2/pig/remove_bg.py <==
# Requires "requests" to be installed (see python-requests.org)
import requests
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input' , type=str)
parser.add_argument('--output', type=str)
args = parser.parse_args()

response = requests.post(
    'https://api.remove.bg/v1.0/removebg',
    files={'image_file': open(args.input, 'rb')},
    data={'size': 'auto'},
    headers={'X-Api-Key': 'tf6tmMiYDJ5PMtVF4qPJKAEP'},
)
if response.status_code == requests.codes.ok:
    with open(args.output, 'wb') as out:
        out.write(response.content)
else:
    print("Error:", response.status_code, response.text)

==> results/ablation3_bell/comb.m <==
%scene = 'buddha';
scene = 'bell';
%scene = 'maneki';


[I1, map, alpha1] = imread( 'no_lap.png');
[X, ~, alpha2] = imread( 'gt.png');

I2 = imread('err_no_lap.png');

I1 = im2double(I1);
I2 = im2double(I2);


O = I1; 
I1(:,end:-1:1,:) = I1;
I2(:,end:-1:1,:) = I2;
alpha1(:,end:-1:1,:) = alpha1;
alpha2(:,end:-1:1,:) = alpha2;

for i = 1 : 3
    O(:,:,i) = tril(I2(:,:,i)) + triu(I1(:,:,i),1);
end 
alphaO = tril(alpha2) + triu(alpha1, 1);
 

O(:,end:-1:1,:) = O;
alphaO(:,end:-1:1,:) = alphaO;

imwrite(O, 'tmp.png', 'Alpha', alphaO);


==> results/ablation3_bell/cvt_supp.sh <==
crop=330x380+90+93
for image in *.png; do
    convert "$image" -background white -flatten -crop ${crop} -quality 95 "${image%.*}.jpg"
done


==> results/ablation3_bell/remove_bg.py <==
# Requires "requests" to be installed (see python-requests.org)
import requests
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input' , type=str)
parser.add_argument('--output', type=str)
args = parser.parse_args()

response = requests.post(
    'https://api.remove.bg/v1.0/removebg',
    files={'image_file': open(args.input, 'rb')},
    data={'size': 'auto'},
    headers={'X-Api-Key': 'tf6tmMiYDJ5PMtVF4qPJKAEP'},
)
if response.status_code == requests.codes.ok:
    with open(args.output, 'wb') as out:
        out.write(response.content)
else:
    print("Error:", response.status_code, response.text)

==> results/real/buddha/remove_bg.py <==
# Requires "requests" to be installed (see python-requests.org)
import requests
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input' , type=str)
parser.add_argument('--output', type=str)
args = parser.parse_args()

response = requests.post(
    'https://api.remove.bg/v1.0/removebg',
    files={'image_file': open(args.input, 'rb')},
    data={'size': 'auto'},
    headers={'X-Api-Key': 'tf6tmMiYDJ5PMtVF4qPJKAEP'},
)
if response.status_code == requests.codes.ok:
    with open(args.output, 'wb') as out:
        out.write(response.content)
else:
    print("Error:", response.status_code, response.text)

==> results/real/cvt.sh <==
size=1000x1000
for image in *.png; do
    convert "$image" -resize ${size} -quality 95 "${image%.*}.jpg"
done


==> results/real/cvt_supp.sh <==
size=1000x1000
for image in *.png; do
    convert "$image" -resize ${size} -quality 95 "supp_${image%.*}.jpg"
done


==> results/synthetic/bear/remove_bg.py <==
# Requires "requests" to be installed (see python-requests.org)
import requests
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input' , type=str)
parser.add_argument('--output', type=str)
args = parser.parse_args()

response = requests.post(
    'https://api.remove.bg/v1.0/removebg',
    files={'image_file': open(args.input, 'rb')},
    data={'size': 'auto'},
    headers={'X-Api-Key': 'tf6tmMiYDJ5PMtVF4qPJKAEP'},
)
if response.status_code == requests.codes.ok:
    with open(args.output, 'wb') as out:
        out.write(response.content)
else:
    print("Error:", response.status_code, response.text)

==> results/synthetic/cvt.sh <==
for image in *.png; do
    convert "$image" -quality 95 "${image%.*}.jpg"
done

